Comparative Performance Analysis of the Cumulative Sum Chart and the Shiryaev-Roberts Procedure for Detecting Changes in Autocorrelated Data

We consider the problem of quickest change-point detection where the observations form a first-order autoregressive (AR) process driven by temporally independent standard Gaussian noise. Subject to possible change are both the drift of the AR(1) process ($\mu$) as well as its correlation coefficient ($\lambda$), both known. The change is abrupt and persistent, and is of known magnitude, with $\vert\lambda\vert<1$ throughout. For this scenario, we carry out a comparative performance analysis of the popular Cumulative Sum (CUSUM) chart and its less well-known but worthy competitor -- the Shiryaev-Roberts (SR) procedure. Specifically, the performance is measured through Pollak's Supremum (conditional) Average Delay to Detection (SADD) constrained to a pre-specified level of the Average Run Length (ARL) to false alarm. Particular attention is drawn to the sensitivity of each procedure's SADD and ARL with respect to the value of $\lambda$ before and after the change. The performance is studied through the solution of the respective integral renewal equations obtained via Monte Carlo simulations. The simulations are designed to estimate the sought performance metrics in an unbiased and asymptotically strongly consistent manner, and to within a prescribed proportional closeness (also asymptotically). Our extensive numerical studies suggest that both the CUSUM chart and the SR procedure are asymptotically second-order optimal, even though the CUSUM chart is found to be slightly better than the SR procedure, irrespective of the model parameters. Moreover, the existence of a worst-case post-change correlation parameter corresponding to the poorest detectability of the change for a given ARL to false alarm is established as well. To the best of our knowledge, this is the first time the performance of the SR procedure is studied for autocorrelated data.

==> new_figs/line_fewer_markers.m <==
% line_fewer_markers - line with controlled amount of markers and correct legend behaviour
% 
%   LINE_FEWER_MARKERS(X,Y,NUM_MARKERS) adds the line in vectors X and Y to the current axes
%   with exactly NUM_MARKERS markers drawn.
% 
%   LINE_FEWER_MARKERS(X,Y,NUM_MARKERS,'PropertyName',PropertyValue,...) plots the data
%   stored in the vectors X and Y.
%
%   LINE_FEWER_MARKERS returns handles to LINE/MARKER objects.
% 
%   [H1,H2,H3] = LINE_FEWER_MARKERS(X,Y,NUM_MARKERS,'PropertyName',PropertyValue,...) 
%   performs the actions as above and returns the handles of all the plotted lines/markers.
%   H1    = handle to the main marker(1 point); it may be put in array and used with legend
%   H2    = handle to the continuous line (as in H2=plot())
%   H3    = handle to all other markers
%
%   Property/Value pairs and descriptions:
%       
%       Spacing    - 'x'      : ordinary uniform along x
%                  - 'curve'  : equal lengths along curve y(x)
% 
%       LockOnMax  - 0        : first marker on 1st data point
%                  - 1        : offset all markers such that one marker on first max of y(x)
% 
%       LegendLine - 'on'     : default, reproduce linestyle also in legend
%                  - 'off'    : shows only marker in legend
% 
%       LineSpec: same as for LINE: LineStyle,LineWidth,Marker,MarkerSize,MarkerFaceColor...
%
%
%   Example: plot 3 curves with 9,9, and 15 markers each, using different input styles
% 
%      figure; hold on;
%      t  = 0:0.005:pi;
%      line_fewer_markers(t*180/pi,cos(t) ,9,  '--bs','spacing','curve');
%      line_fewer_markers(t*180/pi,sin(t) ,9,  '-.ro','MarkerFaceColor','g', ...
%                                                     'markersize',6,'linewidth',2);
%      grey1 = [1 1 1]*0.5;
%      line_fewer_markers(t*180/pi,sin(t).*cos(t) ,15, ':','marker','h','color',grey1, ...
%                                    'markerfacecolor',grey1,'linewidth',2,'LockOnMax',1);
%      leg = legend('cos','sin','sin*cos','location','best');
%
% Inspired by Ioannis Filippidis's answer: 
% http://www.mathworks.com/matlabcentral/answers/2165-too-many-markers
% 
% rev.3, Massimo Ciacci, August 19, 2013
% 
function [H1,H2,H3] = line_fewer_markers(x,y,num_Markers, varargin)


%% find marker spec in varargin and remove it; extract special params: LockOnMax,Spacing
if mod(length(varargin),2)
    if ischar(varargin{1})
      linspec   = varargin{1};
      extraArgs = varargin(2:end);
      [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargsLineSpec(linspec,extraArgs);
    else
      error('odd sized [param | val] list, missing one param ?');
    end
else
      [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(varargin{:});  
end

%% input size check
if  isvector(x) &&  isvector(y)
    % make x,y row vectors
    if iscolumn(x), x = x.'; end
    if iscolumn(y), y = y.'; end
else
    error('line_fewer_markers: input arguments must be 1D vectors');
end

% How the method works: plots 3 times: 
% a) once only the line with all points with the style                                                'r--' and invisible handle, 
% b) last time the markers, using fewer points with style                                             'ro' and again invisible handle.
% c) once with a visible handle, only the first point, using the complete style you specified         (e.g. 'r--o')

%% a) once only the line with all points with the style                                                                
H2 = line(x   ,y   ,varargInNoMk{:});                               %no markers here
hasbehavior(H2,'legend',0);                                         %prevent to appear in legends!

%% b) last time the markers, using fewer points with style                                                             
if     (strcmp(Spacing,'x') || strcmp(Spacing,'X'))
    ti = round(linspace(1,length(x),num_Markers));
elseif (strcmp(Spacing,'curve') || strcmp(Spacing,'Curve'))
    scaleY     = 3/4; % 1/1 figure aspect ratio
    yNrm       = (y-min(y))./(max(y)-min(y))*scaleY;                %NORMALIZE y scale in [0 1], height of display is prop to max(abs(y))        
    xNrm       = (x-min(x))./(max(x)-min(x));                       %NORMALIZE x scale in [0 1]   
    
    if (sum(isinf(yNrm))>0) || sum(isinf(x))>0                      %spacing along curve not possible with infinites
        ti = round(linspace(1,length(x),num_Markers)); 
    else
        t        = 1:length(x);                                
        s        = [0 cumsum(sqrt(diff(xNrm).^2+diff(yNrm).^2))];   %measures length along the curve
        si       = (0:num_Markers-1)*s(end)/(num_Markers-1);        %equally spaced lengths along the curve
        si(end)  = s(end);                                          %fix last point to be within the curve                    
        ti       = round(interp1(s,t,si));                          %find x index of markers
    end
else
    error('invalid spacing parameter');
end
if LockOnMax
    %set one ti on max if found
    [Mv,idx]   = max(y); idx=idx(1);
    [mv,idxti] = min(abs(idx-ti));
    deltati    = ti(idxti)-idx;
    ti         = max(1,min(ti-deltati,length(y)));
end    
xi = x(ti);
yi = y(ti);           
H3 = line(xi,yi,varargInNoMkNoLn{:},'Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc,'LineStyle','none');  %plot markers only
hasbehavior(H3,'legend',0); %prevent to appear in legends!

%% c) once with a visible handle, only the first point, using the complete style you specified                         
if strcmp(LegendLine,'on')
    H1 = line(xi(1),yi(1),varargInNoMk{:},'Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc);
else
    H1 = line(xi(1),yi(1),varargInNoMk{:},'linestyle','none','Marker',lm,'MarkerSize',ms,'MarkerFaceColor',mfc);
end


%-------------------------------------------------------------
% PARSE FUNCTIONS
%-------------------------------------------------------------
% varargInNoMk = list of property pairs, marker specs removed 
% varargInNoMkNoLn = list of property pairs, marker specs and line specs removed 
function [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(varargin)
lm =[]; ms =[]; mfc=[]; LockOnMax=[]; Spacing=[]; LegendLine=[];
varargInNoMk = {};
varargInNoMkNoLn = {};
arg_index = 1;
while arg_index <= length(varargin)
	arg = varargin{arg_index};
    % extract special params and marker specs from arg list
    if strcmp(arg,'marker') || strcmp(arg,'Marker') || strcmp(arg,'Mk')  || strcmp(arg,'mk')
        lm              = varargin{arg_index+1};
    elseif strcmp(arg,'MarkerSize') || strcmp(arg,'markersize') || strcmp(arg,'Mks')  || strcmp(arg,'mks')
        ms              = varargin{arg_index+1};        
    elseif strcmp(arg,'MarkerFaceColor') || strcmp(arg,'markerfacecolor')||strcmp(arg,'MFC')||strcmp(arg,'mfc')
        mfc             = varargin{arg_index+1};
    elseif strcmp(arg,'LockOnMax') || strcmp(arg,'lockonmax')
        LockOnMax       = varargin{arg_index+1};
    elseif strcmp(arg,'Spacing')   || strcmp(arg,'spacing') 
        Spacing         = varargin{arg_index+1};
    elseif strcmp(arg,'LegendLine')   || strcmp(arg,'legendline') 
        LegendLine      = varargin{arg_index+1};
    else
        % keep other params in arg list for line command
        varargInNoMk    = {varargInNoMk{:},  varargin{arg_index},  varargin{arg_index+1}};
        if ~strcmp(arg,'LineStyle') && ~strcmp(arg,'linestyle') 
           % exclude line params for marker only plot
           varargInNoMkNoLn = {varargInNoMkNoLn{:},  varargin{arg_index},  varargin{arg_index+1}};
        end
    end
    arg_index = arg_index + 2;	
end
%EXTRA DEFAULTS ARE SET HERE
if isempty(lm),         lm          = 'o'   ; end
if isempty(ms),         ms          = 10    ; end
if isempty(mfc),        mfc         = 'none'; end
if isempty(LockOnMax),  LockOnMax   = 1     ; end
if isempty(Spacing),    Spacing     = 'x'   ; end %%'x' -> marker delta-x constant; 'curve' : spacing constant along the curve length
if isempty(LegendLine), LegendLine  = 'on'  ; end 

%-------------------------------------------------------------
% Parse LineSpec string and other arguments
% varargInNoMk     = list of property pairs, marker specs removed 
% varargInNoMkNoLn = list of property pairs, marker specs and line specs removed 
function [varargInNoMk,varargInNoMkNoLn,lm,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargsLineSpec(linspec, extraArgs)
%          b     blue          .     point              -     solid
%          g     green         o     circle             :     dotted
%          r     red           x     x-mark             -.    dashdot 
%          c     cyan          +     plus               --    dashed   
%          m     magenta       *     star             (none)  no line
%          y     yellow        s     square
%          k     black         d     diamond
%          w     white         v     triangle (down)
%                              ^     triangle (up)
%                              <     triangle (left)
%                              >     triangle (right)
%                              p     pentagram
%                              h     hexagram
varargInNoMk     = {};
varargInNoMkNoLn = {};

foundLine           = false;
stringSearch        = {'-.','--','-',':'};
for ii=1:4
    if strfind(linspec, stringSearch{ii})
        foundLine   = true;
        ls          = stringSearch{ii};
        linspec     = setdiff(linspec,ls);
        break
    end
end
if foundLine
    varargInNoMk    = {varargInNoMk{:},'lineStyle',ls};
else
    varargInNoMk    = {varargInNoMk{:},'lineStyle','-'};    
end

if ~isempty(linspec)
    foundCol            = false;
    stringSearch        = {'b','g','r','c','m','y','k','w'};
    for ii=1:8
        if strfind(linspec, stringSearch{ii})
            foundCol    = true;
            colspec     = stringSearch{ii};
            linspec     = setdiff(linspec,colspec);
            break
        end
    end
    if foundCol
        varargInNoMk    = {varargInNoMk{:},'color',colspec};
        varargInNoMkNoLn    = {varargInNoMkNoLn{:},'color',colspec};
    end    
end

if ~isempty(linspec)
    foundMk             = false;
    stringSearch        = {'.','o','x','+','*','s','d','v','^','<','>','p','h'};
    for ii=1:13
        if strfind(linspec, stringSearch{ii})
            foundMk     = true;
            mkspec      = stringSearch{ii};
            break
        end
    end
    if foundMk, lm = mkspec; else lm = 'none'; end
else
    lm = 'none';
end


[extraArgs1,unused,lm2,ms,mfc,LockOnMax,Spacing,LegendLine] = parseargs(extraArgs{:});
if strcmp(lm,'none') && ~strcmp(lm2,'none') %if other marker specified in Property Pairs take that one
    lm = lm2;
end
varargInNoMk       = {varargInNoMk{:},extraArgs1{:}};
varargInNoMkNoLn   = {varargInNoMkNoLn{:},extraArgs1{:}};



==> new_figs/plot_helper_file.m <==

%%% figure 1a 
clear all 
open('kl_divergence_lambda_inf_mu_inf_0_newv1.fig'); 
%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd6, yd6 ,10,  '-k+','spacing','curve','LineWidth',2);
plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 
line_fewer_markers(xd3, yd3 ,10,  '-ko','spacing','curve','LineWidth',2);
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,10,  '-kx','spacing','curve','LineWidth',2);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 1b 
clear all 
open('kl_divergence_lambda_inf_pm0p5_mu_123_v1_newv1.fig'); 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 9; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

xd7 = xd{7}; 
yd7 = yd{7}; 

xd8 = xd{8}; 
yd8 = yd{8}; 

xd9 = xd{9}; 
yd9 = yd{9}; 

figure(2) 
hold on; grid on; box on  
plot(xd9, yd9,'k--','LineWidth',2) 
line_fewer_markers(xd8, yd8 ,10,  '-k+','spacing','curve','LineWidth',2);
plot(xd7, yd7,'k-.','LineWidth',2) 
line_fewer_markers(xd6, yd6 ,10,  '-ko','spacing','curve','LineWidth',2);
plot(xd5, yd5,'k','LineWidth',2) 
line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 1c 
clear all 
open('kl_divergence_lam_inf_eq_0_newv1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 4; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

figure(2) 
hold on; grid on; box on  
%line_fewer_markers(xd6, yd6 ,10,  '-k+','spacing','curve','LineWidth',2);
plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 
line_fewer_markers(xd3, yd3 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd2, yd2,'k','LineWidth',2) 
%line_fewer_markers(xd1, yd1 ,10,  '-kx','spacing','curve','LineWidth',2);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 1d 
clear all 
open('lam_crit_lam_infeq0_case3_newv1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 4; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

figure(2) 
hold on; grid on; box on  

plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 1e 
clear all 
open('lam_crit_lam_infeq0_case2_newv1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 4; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

figure(2) 
hold on; grid on; box on  
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 1f 
clear all 
open('lam_crit_lam_infeq0_case1_newv1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 4; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

figure(2) 
hold on; grid on; box on  
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 2a 
clear all 
open('lambda_crit_lower_upper_case1_1_newv1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 8; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

xd7 = xd{7}; 
yd7 = yd{7}; 

xd8 = xd{8}; 
yd8 = yd{8}; 

figure(2) 
hold on; grid on; box on  
plot(xd8, yd8,'k--','LineWidth',2) 
plot(xd7, yd7,'k','LineWidth',2) 
plot(xd6, yd6,'k-.','LineWidth',2) 

plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd3, yd3,'k-.','LineWidth',2) 

plot(xd2, yd2,'k--','LineWidth',2) 
plot(xd1, yd1,'k-.','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 2b 
clear all 
open('lambda_crit_lower_upper_case2_1_newv1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 5; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 


figure(2) 
hold on; grid on; box on  
plot(xd5, yd5,'k','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 
plot(xd3, yd3,'k--','LineWidth',2) 

plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k--','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 3a 
clear all 
open('cusum_arl_thresh.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
plot(xd6, yd6,'k-.','LineWidth',2) 
line_fewer_markers(xd5, yd5 ,65,  '-k+','spacing','curve','LineWidth',2);
plot(xd4, yd4,'k--','LineWidth',2) 
line_fewer_markers(xd3, yd3 ,25,  '-ko','spacing','curve','LineWidth',2);
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,25,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 3b
clear all 
open('sr_arl_thresh.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
plot(xd6, yd6,'k-.','LineWidth',2) 
line_fewer_markers(xd5, yd5 ,55,  '-k+','spacing','curve','LineWidth',2);
plot(xd4, yd4,'k--','LineWidth',2) 
line_fewer_markers(xd3, yd3 ,25,  '-ko','spacing','curve','LineWidth',2);
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,25,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 3c
clear all 
open('cusum_arl_thresh_laminf_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
plot(xd6, yd6,'k-.','LineWidth',2) 
line_fewer_markers(xd5, yd5 ,55,  '-k+','spacing','curve','LineWidth',2);
plot(xd4, yd4,'k--','LineWidth',2) 
line_fewer_markers(xd3, yd3 ,25,  '-ko','spacing','curve','LineWidth',2);
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,25,  '-ks','spacing','curve','LineWidth',2); 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 3d
clear all 
open('sr_arl_thresh_laminf_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
plot(xd6, yd6,'k-.','LineWidth',2) 
line_fewer_markers(xd5, yd5 ,25,  '-k+','spacing','curve','LineWidth',2);
plot(xd4, yd4,'k--','LineWidth',2) 
line_fewer_markers(xd3, yd3 ,25,  '-ko','spacing','curve','LineWidth',2);
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,25,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 3e
clear all 
open('cusum_arl_thresh_laminf_min_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
plot(xd6, yd6,'k-.','LineWidth',2) 
line_fewer_markers(xd5, yd5 ,25,  '-k+','spacing','curve','LineWidth',2);
plot(xd4, yd4,'k--','LineWidth',2) 
line_fewer_markers(xd3, yd3 ,25,  '-ko','spacing','curve','LineWidth',2);
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,25,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 3f
clear all 
open('sr_arl_thresh_laminf_min_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
plot(xd6, yd6,'k-.','LineWidth',2) 
line_fewer_markers(xd5, yd5 ,25,  '-k+','spacing','curve','LineWidth',2);
plot(xd4, yd4,'k--','LineWidth',2) 
line_fewer_markers(xd3, yd3 ,25,  '-ko','spacing','curve','LineWidth',2);
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,25,  '-ks','spacing','curve','LineWidth',2); 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 4a
clear all 
open('fig_slope_cusum_sr_laminf_0_v2.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd6, yd6 ,10,  '-ko','spacing','curve','LineWidth',2);
plot(xd5, yd5,'k--','LineWidth',2) 
line_fewer_markers(xd4, yd4 ,10,  '-k+','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k-.','LineWidth',2) 
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 4b
clear all 
open('fig_slope_cusum_sr_laminf_0p50_v1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd6, yd6 ,10,  '-ko','spacing','curve','LineWidth',2);
plot(xd5, yd5,'k--','LineWidth',2) 
line_fewer_markers(xd4, yd4 ,10,  '-k+','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k-.','LineWidth',2) 
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 4c
clear all 
open('fig_slope_cusum_sr_laminf_minus0p50_v1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 6; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd6, yd6 ,10,  '-ko','spacing','curve','LineWidth',2);
plot(xd5, yd5,'k--','LineWidth',2) 
line_fewer_markers(xd4, yd4 ,10,  '-k+','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k-.','LineWidth',2) 
plot(xd2, yd2,'k','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 5a
clear all 
open('cusum_addk_max1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 12; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

xd7 = xd{7}; 
yd7 = yd{7}; 

xd8 = xd{8}; 
yd8 = yd{8}; 

xd9 = xd{9}; 
yd9 = yd{9}; 

xd10 = xd{10}; 
yd10 = yd{10}; 

xd11 = xd{11}; 
yd11 = yd{11}; 

xd12 = xd{12}; 
yd12 = yd{12}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd12, yd12 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd11, yd11,'k--','LineWidth',2) 
plot(xd10, yd10,'k-.','LineWidth',2) 
plot(xd9, yd9,'k','LineWidth',2) 

line_fewer_markers(xd8, yd8 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd7, yd7,'k--','LineWidth',2) 
plot(xd6, yd6,'k-.','LineWidth',2) 
plot(xd5, yd5,'k','LineWidth',2) 

line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 5b
clear all 
open('sr_addk_max1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 12; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

xd7 = xd{7}; 
yd7 = yd{7}; 

xd8 = xd{8}; 
yd8 = yd{8}; 

xd9 = xd{9}; 
yd9 = yd{9}; 

xd10 = xd{10}; 
yd10 = yd{10}; 

xd11 = xd{11}; 
yd11 = yd{11}; 

xd12 = xd{12}; 
yd12 = yd{12}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd12, yd12 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd11, yd11,'k--','LineWidth',2) 
plot(xd10, yd10,'k-.','LineWidth',2) 
plot(xd9, yd9,'k','LineWidth',2) 

line_fewer_markers(xd8, yd8 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd7, yd7,'k--','LineWidth',2) 
plot(xd6, yd6,'k-.','LineWidth',2) 
plot(xd5, yd5,'k','LineWidth',2) 

line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 5c
clear all 
open('cusum_addk_0p50_max.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 12; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

xd7 = xd{7}; 
yd7 = yd{7}; 

xd8 = xd{8}; 
yd8 = yd{8}; 

xd9 = xd{9}; 
yd9 = yd{9}; 

xd10 = xd{10}; 
yd10 = yd{10}; 

xd11 = xd{11}; 
yd11 = yd{11}; 

xd12 = xd{12}; 
yd12 = yd{12}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd12, yd12 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd11, yd11,'k--','LineWidth',2) 
plot(xd10, yd10,'k-.','LineWidth',2) 
plot(xd9, yd9,'k','LineWidth',2) 

line_fewer_markers(xd8, yd8 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd7, yd7,'k--','LineWidth',2) 
plot(xd6, yd6,'k-.','LineWidth',2) 
plot(xd5, yd5,'k','LineWidth',2) 

line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 5d
clear all 
open('sr_addk_0p50_max.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 12; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

xd7 = xd{7}; 
yd7 = yd{7}; 

xd8 = xd{8}; 
yd8 = yd{8}; 

xd9 = xd{9}; 
yd9 = yd{9}; 

xd10 = xd{10}; 
yd10 = yd{10}; 

xd11 = xd{11}; 
yd11 = yd{11}; 

xd12 = xd{12}; 
yd12 = yd{12}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd12, yd12 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd11, yd11,'k--','LineWidth',2) 
plot(xd10, yd10,'k-.','LineWidth',2) 
plot(xd9, yd9,'k','LineWidth',2) 

line_fewer_markers(xd8, yd8 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd7, yd7,'k--','LineWidth',2) 
plot(xd6, yd6,'k-.','LineWidth',2) 
plot(xd5, yd5,'k','LineWidth',2) 

line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 5e
clear all 
open('cusum_addk_min0p50_max.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 12; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

xd7 = xd{7}; 
yd7 = yd{7}; 

xd8 = xd{8}; 
yd8 = yd{8}; 

xd9 = xd{9}; 
yd9 = yd{9}; 

xd10 = xd{10}; 
yd10 = yd{10}; 

xd11 = xd{11}; 
yd11 = yd{11}; 

xd12 = xd{12}; 
yd12 = yd{12}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd12, yd12 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd11, yd11,'k--','LineWidth',2) 
plot(xd10, yd10,'k-.','LineWidth',2) 
plot(xd9, yd9,'k','LineWidth',2) 

line_fewer_markers(xd8, yd8 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd7, yd7,'k--','LineWidth',2) 
plot(xd6, yd6,'k-.','LineWidth',2) 
plot(xd5, yd5,'k','LineWidth',2) 

line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 5f 
clear all 
open('sr_addk_min0p50_max.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 12; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4}; 
yd4 = yd{4}; 

xd5 = xd{5}; 
yd5 = yd{5}; 

xd6 = xd{6}; 
yd6 = yd{6}; 

xd7 = xd{7}; 
yd7 = yd{7}; 

xd8 = xd{8}; 
yd8 = yd{8}; 

xd9 = xd{9}; 
yd9 = yd{9}; 

xd10 = xd{10}; 
yd10 = yd{10}; 

xd11 = xd{11}; 
yd11 = yd{11}; 

xd12 = xd{12}; 
yd12 = yd{12}; 

figure(2) 
hold on; grid on; box on  
line_fewer_markers(xd12, yd12 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd11, yd11,'k--','LineWidth',2) 
plot(xd10, yd10,'k-.','LineWidth',2) 
plot(xd9, yd9,'k','LineWidth',2) 

line_fewer_markers(xd8, yd8 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd7, yd7,'k--','LineWidth',2) 
plot(xd6, yd6,'k-.','LineWidth',2) 
plot(xd5, yd5,'k','LineWidth',2) 

line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 6a  
clear all 
open('cusum_perf_plot3.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 7; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

figure(2) 
hold on; grid on; box on  
plot(xd7, yd7,'k','LineWidth',2) 
plot(xd6, yd6,'k--','LineWidth',2) 
line_fewer_markers(xd5, yd5 ,10,  '-k+','spacing','curve','LineWidth',2);
line_fewer_markers(xd4, yd4 ,10,  '-kv','spacing','curve','LineWidth',2);
line_fewer_markers(xd3, yd3 ,10,  '-ko','spacing','curve','LineWidth',2);
% plot(xd3, yd3,'k-.','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 6b  
clear all 
open('sr_perf_plot3.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 7; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

figure(2) 
hold on; grid on; box on  
plot(xd7, yd7,'k','LineWidth',2) 
plot(xd6, yd6,'k--','LineWidth',2) 
line_fewer_markers(xd5, yd5 ,10,  '-k+','spacing','curve','LineWidth',2);
line_fewer_markers(xd4, yd4 ,10,  '-kv','spacing','curve','LineWidth',2);
line_fewer_markers(xd3, yd3 ,10,  '-ko','spacing','curve','LineWidth',2);
% plot(xd3, yd3,'k-.','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 6c
clear all 
open('cusum_sr_sadd_vs_lam0_pt1_v1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 4; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4};  
yd4 = yd{4}; 

figure(2) 
hold on; grid on; box on; 
line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 6d
clear all 
open('cusum_sr_sadd_vs_lam0_pt2_v1.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 4; 
xd1 = xd{1}; %# X Data from first line
yd1 = yd{1}; 

xd2 = xd{2}; 
yd2 = yd{2}; 

xd3 = xd{3}; 
yd3 = yd{3}; 

xd4 = xd{4};  
yd4 = yd{4}; 

figure(2) 
hold on; grid on; box on; 
line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
plot(xd3, yd3,'k--','LineWidth',2) 
plot(xd2, yd2,'k-.','LineWidth',2) 
plot(xd1, yd1,'k','LineWidth',2) 

cusum_perf_laminf_min_0p50
sr_perf_laminf_min_0p50

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 7a  
clear all 
open('cusum_perf_laminf_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 7; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

figure(2) 
hold on; grid on; box on  
plot(xd7, yd7,'k','LineWidth',2) 
plot(xd6, yd6,'k--','LineWidth',2) 
plot(xd5, yd5,'k-.','LineWidth',2) 
line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
line_fewer_markers(xd3, yd3 ,10,  '-k+','spacing','curve','LineWidth',2);
% plot(xd3, yd3,'k-.','LineWidth',2) 
line_fewer_markers(xd2, yd2 ,10,  '-ko','spacing','curve','LineWidth',2);
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 7b  
clear all 
open('sr_perf_laminf_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 7; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

figure(2) 
hold on; grid on; box on  
plot(xd7, yd7,'k','LineWidth',2) 
plot(xd6, yd6,'k--','LineWidth',2) 
plot(xd5, yd5,'k-.','LineWidth',2) 
line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
line_fewer_markers(xd3, yd3 ,10,  '-k+','spacing','curve','LineWidth',2);
% plot(xd3, yd3,'k-.','LineWidth',2) 
line_fewer_markers(xd2, yd2 ,10,  '-ko','spacing','curve','LineWidth',2);
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 7c  
clear all 
open('cusum_perf_laminf_min_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 7; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

figure(2) 
hold on; grid on; box on  
plot(xd7, yd7,'k','LineWidth',2) 
plot(xd6, yd6,'k--','LineWidth',2) 
plot(xd5, yd5,'k-.','LineWidth',2) 
line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
line_fewer_markers(xd3, yd3 ,10,  '-k+','spacing','curve','LineWidth',2);
% plot(xd3, yd3,'k-.','LineWidth',2) 
line_fewer_markers(xd2, yd2 ,10,  '-ko','spacing','curve','LineWidth',2);
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 7d  
clear all 
open('sr_perf_laminf_min_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 7; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

figure(2) 
hold on; grid on; box on  
plot(xd7, yd7,'k','LineWidth',2) 
plot(xd6, yd6,'k--','LineWidth',2) 
plot(xd5, yd5,'k-.','LineWidth',2) 
line_fewer_markers(xd4, yd4 ,10,  '-kx','spacing','curve','LineWidth',2);
line_fewer_markers(xd3, yd3 ,10,  '-k+','spacing','curve','LineWidth',2);
% plot(xd3, yd3,'k-.','LineWidth',2) 
line_fewer_markers(xd2, yd2 ,10,  '-ko','spacing','curve','LineWidth',2);
line_fewer_markers(xd1, yd1 ,10,  '-ks','spacing','curve','LineWidth',2); 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 8a 
clear all 
open('cusum_sr_foa_plot3.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 9; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

xd8 = log(10.^xd{8}); 
yd8 = yd{8}; 

xd9 = log(10.^xd{9}); 
yd9 = yd{9}; 

figure(2) 
hold on; grid on; box on  
plot(xd9, yd9,'k','LineWidth',2) 
plot(xd8, yd8,'k--','LineWidth',2) 
plot(xd7, yd7,'k-.','LineWidth',2) 

plot(xd6, yd6,'k','LineWidth',2) 
plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 

plot(xd3, yd3,'k','LineWidth',2) 
plot(xd2, yd2,'k--','LineWidth',2) 
plot(xd1, yd1,'k-.','LineWidth',2) 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 8b 
clear all 
open('cusum_sr_foa_neg_plot3.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 9; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

xd8 = log(10.^xd{8}); 
yd8 = yd{8}; 

xd9 = log(10.^xd{9}); 
yd9 = yd{9}; 

figure(2) 
hold on; grid on; box on  
plot(xd9, yd9,'k','LineWidth',2) 
plot(xd8, yd8,'k--','LineWidth',2) 
plot(xd7, yd7,'k-.','LineWidth',2) 

plot(xd6, yd6,'k','LineWidth',2) 
plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 

plot(xd3, yd3,'k','LineWidth',2) 
plot(xd2, yd2,'k--','LineWidth',2) 
plot(xd1, yd1,'k-.','LineWidth',2) 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 8c 
clear all 
open('cusum_sr_foa_laminf_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 9; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

xd8 = log(10.^xd{8}); 
yd8 = yd{8}; 

xd9 = log(10.^xd{9}); 
yd9 = yd{9}; 

figure(2) 
hold on; grid on; box on  
plot(xd9, yd9,'k','LineWidth',2) 
plot(xd8, yd8,'k--','LineWidth',2) 
plot(xd7, yd7,'k-.','LineWidth',2) 

plot(xd6, yd6,'k','LineWidth',2) 
plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 

plot(xd3, yd3,'k','LineWidth',2) 
plot(xd2, yd2,'k--','LineWidth',2) 
plot(xd1, yd1,'k-.','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 8d 
clear all 
open('cusum_sr_foa_min_laminf_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 9; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

xd8 = log(10.^xd{8}); 
yd8 = yd{8}; 

xd9 = log(10.^xd{9}); 
yd9 = yd{9}; 

figure(2) 
hold on; grid on; box on  
plot(xd9, yd9,'k','LineWidth',2) 
plot(xd8, yd8,'k--','LineWidth',2) 
plot(xd7, yd7,'k-.','LineWidth',2) 

plot(xd6, yd6,'k','LineWidth',2) 
plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 

plot(xd3, yd3,'k','LineWidth',2) 
plot(xd2, yd2,'k--','LineWidth',2) 
plot(xd1, yd1,'k-.','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 8e 
clear all 
open('cusum_sr_foa_laminf_min_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 9; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

xd8 = log(10.^xd{8}); 
yd8 = yd{8}; 

xd9 = log(10.^xd{9}); 
yd9 = yd{9}; 

figure(2) 
hold on; grid on; box on  
plot(xd9, yd9,'k','LineWidth',2) 
plot(xd8, yd8,'k--','LineWidth',2) 
plot(xd7, yd7,'k-.','LineWidth',2) 

plot(xd6, yd6,'k','LineWidth',2) 
plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 

plot(xd3, yd3,'k','LineWidth',2) 
plot(xd2, yd2,'k--','LineWidth',2) 
plot(xd1, yd1,'k-.','LineWidth',2) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
%%%%% figure 8f 
clear all 
open('cusum_sr_foa_min_laminf_min_0p50.fig') 

%%% now hold and highlight axes 
kids = get(gca,'Children');
xd = get(kids,'XData');
yd = get(kids,'YData');

%no_lines = 9; 
xd1 = log(10.^xd{1}); %# X Data from first line
yd1 = yd{1}; 

xd2 = log(10.^xd{2}); 
yd2 = yd{2}; 

xd3 = log(10.^xd{3}); 
yd3 = yd{3}; 

xd4 = log(10.^xd{4}); 
yd4 = yd{4}; 

xd5 = log(10.^xd{5}); 
yd5 = yd{5}; 

xd6 = log(10.^xd{6}); 
yd6 = yd{6}; 

xd7 = log(10.^xd{7}); 
yd7 = yd{7}; 

xd8 = log(10.^xd{8}); 
yd8 = yd{8}; 

xd9 = log(10.^xd{9}); 
yd9 = yd{9}; 

figure(2) 
hold on; grid on; box on  
plot(xd9, yd9,'k','LineWidth',2) 
plot(xd8, yd8,'k--','LineWidth',2) 
plot(xd7, yd7,'k-.','LineWidth',2) 

plot(xd6, yd6,'k','LineWidth',2) 
plot(xd5, yd5,'k--','LineWidth',2) 
plot(xd4, yd4,'k-.','LineWidth',2) 

plot(xd3, yd3,'k','LineWidth',2) 
plot(xd2, yd2,'k--','LineWidth',2) 
plot(xd1, yd1,'k-.','LineWidth',2) 



==> new_figs/unplot.m <==
function [X,Y,Z] = unplot(filename)
%%To unplot data from a matlab figure (.fig) files generated
% using version 7 or later. It can be used for both 2D and 3D plots
% Example usage:
% To unplot 2D graphs 
% [x,y] = unplot('example2D.fig')
% To unplot 3D graphs 
% [x,y,z] = unplot('example3D.fig') 

% Pradyumna
% January 2012

if nargin==1
    fig1 = load (filename,'-mat');
    a = fig1.hgS_070000.children.children(1,1).properties;
    if isfield(a,'ZData')
        % unploting 3D plot
        Y = fig1.hgS_070000.children.children(1,1).properties.YData;
        X = fig1.hgS_070000.children.children(1,1).properties.XData;
        Z = fig1.hgS_070000.children.children(1,1).properties.ZData;
    else
        % unploting 2D plot
        Y = fig1.hgS_070000.children.children(1,1).properties.YData;
        X = fig1.hgS_070000.children.children(1,1).properties.XData;
    end
else
    disp('Usage unplot(''filename.fig''). See ''help unplot'' for more details');
end

==> new_figs/unplot/unplot.m <==
function [X,Y,Z] = unplot(filename)
%%To unplot data from a matlab figure (.fig) files generated
% using version 7 or later. It can be used for both 2D and 3D plots
% Example usage:
% To unplot 2D graphs 
% [x,y] = unplot('example2D.fig')
% To unplot 3D graphs 
% [x,y,z] = unplot('example3D.fig') 

% Pradyumna
% January 2012

if nargin==1
    fig1 = load (filename,'-mat');
    a = fig1.hgS_070000.children.children(1,1).properties;
    if isfield(a,'ZData')
        % unploting 3D plot
        Y = fig1.hgS_070000.children.children(1,1).properties.YData;
        X = fig1.hgS_070000.children.children(1,1).properties.XData;
        Z = fig1.hgS_070000.children.children(1,1).properties.ZData;
    else
        % unploting 2D plot
        Y = fig1.hgS_070000.children.children(1,1).properties.YData;
        X = fig1.hgS_070000.children.children(1,1).properties.XData;
    end
else
    disp('Usage unplot(''filename.fig''). See ''help unplot'' for more details');
end
